Not too big, not too small: the dark halos of the dwarf spheroidals in the Milky Way

We present a new analysis of the Aquarius simulations done in combination with a semi-analytic galaxy formation model. Our goal is to establish whether the subhalos present in LCDM simulations of Milky Way-like systems could host the dwarf spheroidal (dSph) satellites of our Galaxy. Our analysis shows that, contrary to what has been assumed in most previous work, the mass profiles of subhalos are generally not well fit by NFW models but that Einasto profiles are preferred. We find that for shape parameters alpha = 0.2 - 0.5 and Vmax = 10 - 30 km/s there is very good correspondence with the observational constraints obtained for the nine brightest dSph of the Milky Way. However, to explain the internal dynamics of these systems as well as the number of objects of a given circular velocity the total mass of the Milky Way should be ~ 8x10^11 Msun, a value that is in agreement with many recent determinations, and at the low mass end of the range explored by the Aquarius simulations. Our simulations show important scatter in the number of bright satellites, even when the Aquarius Milky Way-like hosts are scaled to a common mass, and we find no evidence for a missing population of massive subhalos in the Galaxy. This conclusion is also supported when we examine the dynamics of the satellites of M31.

==> figs/update.sh <==
# This script updates the figures used in the paper

#!/bin/bash

#echo 'Copying source figures'
#cp -rv ../../../gpl/pdf .
#cp -rv ../../../gpl/jpg .
#echo 'Success'

rm -rf *pdf
echo 'Copying source figures'
fgrep includegraphics ../*tex | sed 's/.*{\([^]]*\)}.*/\1/g' > copy
while read INPUTROW ; do
    set $INPUTROW
#    rsync -vaz ../../../gpl/pdf/$1.pdf .
    cp -v ../../../gpl/pdf/$1.pdf .
done < copy
rm copy
echo 'Success'

#cp -v ../../../data/Aq-A-2/analysis/vmax-table.tex .
